On Attack Detection and Identification for the Cyber-Physical System using Lifted System Model

Motivated by the safety and security issues related to cyber-physical systems with potentially multi-rate, delayed, and nonuniformly sampled measurements, we investigate the attack detection and identification using the lifted system model in this paper. Attack detectability and identifiability based on the lifted system model are formally defined and rigorously characterized in a novel approach. The method of checking detectability is discussed, and a residual design problem for attack detection is formulated in a general way. For attack identification, we define and characterize it by generalizing the concept of mode discernibility for switched systems, and a method for identifying the attack is discussed based on the theoretical analysis. An illustrative example of an unmanned aircraft system (UAS) is provided to validate the main results.

==> Plots/Plot_Scenarios_DW.m <==
%% Clear figures, and clear workspace and command window
close all;
clear all;
clc;

%% Case 1. Vulnerable system (Not lifted system)
load('Vulnerable_Case.mat')

for k = 1:size(Y1_actual,2)
    y1Res(:,k)      =   Y1_actual(:,k)-Y1_nominal(:,k);
    y1NormRes(k)	=   norm(y1Res(:,k));
end

for k = 1:size(Z1_actual,2)
    z1Sev(:,k)      =   Z1_actual(:,k)-Z1_nominal(:,k);
    z1NormSev(k)    =   norm(z1Sev(:,k));
end

figure(1)
subplot(1,3,1)
set(gcf,'color','w')
hold on
grid on
plot(X1_nominal(2,:),X1_nominal(1,:),'black')
plot(X1_actual(2,:),X1_actual(1,:),'red--')
plot(X1_actual(6,:),X1_actual(5,:),'blue-.')
%plot(Y1_actual(2,:),Y1_actual(1,:),'.')
legend('Nominal Trajectory', 'Actual Trajectory','Estimated Trajectory','Location','SW')
xlabel('East Position [m]')
ylabel('North Position [m]')
%axis equal
title('Flight Trajectory')

subplot(1,3,2)
set(gcf,'color','w')
hold on
grid on
plot(T1_logged,y1NormRes);
%legend('Residual Norm')
ylabel('$||y||$','Interpreter','latex')
xlabel('Time [sec]')
title('Residual for Detection')
xlim([0 60])
ylim([0 1])

subplot(1,3,3)
set(gcf,'color','w')
hold on
grid on
plot(T1_logged,z1NormSev);
%legend('Severity Norm')
ylabel('$||z||$','Interpreter','latex')
xlabel('Time [sec]')
title('Severity Measure')
xlim([0 60])
ylim([0 5.5])

%% Case 2. Detectable attack (Lifted system, Attack On)
load('Detectable_Attack_Case.mat')

y2Spoofed 	=   [];
y2Exogen   	=   [];

getIDXy2  	=   [];

for i = 1:T2_period
    getIDXy2  	=   [getIDXy2 1+(i-1)*6 2+(i-1)*6];
end

for k = 1:size(Y2_actual,2)
    y2Spoofed 	=   [y2Spoofed reshape(Y2_actual(getIDXy2,k),2,5)];
    y2Exogen  	=   [y2Exogen reshape(Y2_actual(31:32,k),2,1)];
end

for k = 1:size(Y2_actual,2)
    y2Res(:,k)      =   Y2_actual(:,k)-Y2_nominal(:,k);
    y2NormRes(k)	=   norm(y2Res(:,k));
end

for k = 1:size(Z2_actual,2)
    z2Sev(:,k)      =   Z2_actual(:,k)-Z2_nominal(:,k);
    z2NormSev(k)    =   norm(z2Sev(:,k));
end

figure(2)
subplot(2,3,1)
set(gcf,'color','w')
hold on
grid on
plot(X2_nominal(2,:),X2_nominal(1,:),'black')
plot(X2_actual(2,:),X2_actual(1,:),'red--')
plot(X2_actual(6,:),X2_actual(5,:),'blue-.')
% plot(y2Spoofed(2,:),y2Spoofed(1,:),'.')
% plot(y2Exogen(2,:),y2Exogen(1,:),'.')
legend('Reference Trajectory', 'Actual Trajectory','Estimated Trajectory','Location','SW')
xlabel('East Position [m]')
ylabel('North Position [m]')
%axis equal
title('Flight Trajectory (Attack Engaged)')

subplot(2,3,2)
set(gcf,'color','w')
hold on
grid on
plot(T2_logged(T2_period:T2_period:end),y2NormRes);
plot(T2_logged(T2_period:T2_period:end),ones(size(T2_logged(T2_period:T2_period:end)))*epsilon,'r--')
legend({'$||y_k||$','$\epsilon$-threshold'},'Interpreter','latex')
ylabel('$||y||$','Interpreter','latex')
xlabel('Time [sec]')
title('Residual for Detection')
xlim([0 60])
ylim([0 6])

subplot(2,3,3)
set(gcf,'color','w')
hold on
grid on
plot(T2_logged(T2_period:T2_period:end),z2NormSev);
plot(T2_logged(T2_period:T2_period:end),ones(size(T2_logged(T2_period:T2_period:end)))*delta,'r--')
legend({'$||z_k||$','$\delta$-bound'},'Interpreter','latex')
ylabel('$||z||$','Interpreter','latex')
xlabel('Time [sec]')
title('Severity Measure')
xlim([0 60])
ylim([0 12])

%% Case 3. Detectable attack (Lifted system, Attack Off)
load('Detectable_NoAttack_Case.mat')

y3Spoofed 	=   [];
y3Exogen 	=   [];

getIDXy3  	=   [];

for i = 1:T3_period
    getIDXy3   	=   [getIDXy3 1+(i-1)*6 2+(i-1)*6];
end

for k = 1:size(Y3_actual,2)
    y3Spoofed 	=   [y3Spoofed reshape(Y3_actual(getIDXy3,k),2,5)];
    y3Exogen  	=   [y3Exogen reshape(Y3_actual(31:32,k),2,1)];
end

for k = 1:size(Y3_actual,2)
    y3Res(:,k)      =   Y3_actual(:,k)-Y3_nominal(:,k);
    y3NormRes(k)	=   norm(y3Res(:,k));
end

for k = 1:size(Z3_actual,2)
    z3Sev(:,k)      =   Z3_actual(:,k)-Z3_nominal(:,k);
    z3NormSev(k)    =   norm(z3Sev(:,k));
end

%figure(3)
subplot(2,3,4)
set(gcf,'color','w')
hold on
grid on
plot(X3_nominal(2,:),X3_nominal(1,:),'black')
plot(X3_actual(2,:),X3_actual(1,:),'red--')
plot(X3_actual(6,:),X3_actual(5,:),'blue-.')
% plot(y3Spoofed(2,:),y3Spoofed(1,:),'.')
% plot(y3Exogen(2,:),y3Exogen(1,:),'.')
legend('Reference Trajectory', 'Actual Trajectory','Estimated Trajectory','Location','SW')
xlabel('East Position [m]')
ylabel('North Position [m]')
%axis equal
title('Flight Trajectory (Attack Disengaged)')

subplot(2,3,5)
set(gcf,'color','w')
hold on
grid on
plot(T3_logged(T3_period:T3_period:end),y3NormRes);
plot(T3_logged(T3_period:T3_period:end),ones(size(T3_logged(T3_period:T3_period:end)))*epsilon,'r--')
legend({'$||y_k||$','$\epsilon$-threshold'},'Interpreter','latex')
ylabel('$||y||$','Interpreter','latex')
xlabel('Time [sec]')
title('Residual for Detection')
xlim([0 60])
ylim([0 6])

subplot(2,3,6)
set(gcf,'color','w')
hold on
grid on
plot(T2_logged(T3_period:T3_period:end),z3NormSev);
plot(T2_logged(T3_period:T3_period:end),ones(size(T3_logged(T3_period:T3_period:end)))*delta,'r--')
legend({'$||z_k||$','$\delta$-bound'},'Interpreter','latex')
ylabel('$||z||$','Interpreter','latex')
xlabel('Time [sec]')
title('Severity Measure')
xlim([0 60])
ylim([0 12])

%% Case 1,2,3 System Parameters
load('Parameters.mat')
format compact
format short

disp('Base.A =')
disp(Base.A)
disp('Base.B =')
disp(Base.B)
disp('Base.Bd =')
disp(Base.Bd)
disp('Base.Ba =')
disp(Base.Ba)
disp('Base.C =')
disp(Base.C)
disp('Base.Du =')
disp(Base.Du)
disp('Base.Da =')
disp(Base.Da)
disp('Base.Dn =')
disp(Base.Dn)
   
disp('Gain.K =')
disp(Gain.K)
disp('Gain.L =')
disp(Gain.L)

disp('SYS.A =')
disp(SYS.A)
disp('SYS.Bu =')
disp(SYS.Bu)
disp('SYS.Ba =')
disp(SYS.Ba)
disp('SYS.Bd =')
disp(SYS.Bd)
disp('SYS.C =')
disp(SYS.C)
disp('SYS.Du =')
disp(SYS.Du)
disp('SYS.Da =')
disp(SYS.Da)
disp('SYS.Dn =')
disp(SYS.Dn)
    
disp('Frame Period =')
disp(T_period)
disp('# of Extra Sensor =')
disp(exN)
    
disp('Frame Number When Extra Measurements Are Given =')
disp(ex{1}.seq)
disp('Extra.C =')
disp(ex{1}.C_hat)
disp('Extra.Du =')
disp(ex{1}.Du_hat)
disp('Extra.Da =')
disp(ex{1}.Da_hat)
disp('Extra.Dn =')
disp(ex{1}.Dn_hat)
disp('Extra.Dv (Sensor Measurement Noise Feedthrough) =')
disp(ex{1}.Dv_hat)
    
disp('M (Original, ill-conditioned) =')
disp(M_sensitive)
disp('M (Adjusted) =')
disp(M_adjusted)
disp('N =')
disp(N)
    
% NoiseDist_Level
% ExoNoise_Level
% Attack_Level

%% Case 4. Attack mode identification (Lifted system, Only east direction spoofing)
load('Identifiability_Case.mat')

y4Spoofed 	=   [];
y4Exogen 	=   [];

getIDXy4  	=   [];

for i = 1:T4_period
    getIDXy4   	=   [getIDXy4 1+(i-1)*6 2+(i-1)*6];
end

for k = 1:size(Y4_mE_actual,2)
    y4Spoofed 	=   [y4Spoofed reshape(Y4_mN_actual(getIDXy3,k),2,5)];
    y4Exogen  	=   [y4Exogen reshape(Y4_mN_actual(31:32,k),2,1)];
end

for k = 1:size(Y4_mE_actual,2)
    y4mERes(:,k)  	=   Y4_mE_actual(:,k)-Y4_mE_nominal(:,k);
    y4mENormRes(k)	=   norm(y4mERes(:,k));
end

for k = 1:size(Y4_mN_actual,2)
    y4mNRes(:,k)  	=   Y4_mN_actual(:,k)-Y4_mN_nominal(:,k);
    y4mNNormRes(k)	=   norm(y4mNRes(:,k));
end

for k = 1:size(Z4_mE_actual,2)
    z4mESev(:,k)  	=   Z4_mE_actual(:,k)-Z4_mE_nominal(:,k);
    z4mENormSev(k)	=   norm(z4mESev(:,k));
end

for k = 1:size(Z4_mE_actual,2)
    z4mNSev(:,k)  	=   Z4_mN_actual(:,k)-Z4_mN_nominal(:,k);
    z4mNNormSev(k)	=   norm(z4mNSev(:,k));
end

figure(3)
subplot(1,2,1)
set(gcf,'color','w')
hold on
grid on
plot(X4_mE_nominal(2,:),X4_mN_nominal(1,:),'black')
plot(X4_mE_actual(2,:),X4_mN_actual(1,:),'red--')
plot(X4_mE_actual(6,:),X4_mN_actual(5,:),'blue-.')
% plot(y4Spoofed(2,:),y4Spoofed(1,:),'.')
% plot(y4Exogen(2,:),y4Exogen(1,:),'.')
legend('Reference Trajectory', 'Actual Trajectory','Estimated Trajectory','Location','SW')
xlabel('East Position [m]')
ylabel('North Position [m]')
%axis equal
title('Flight Trajectory (Attack Mode = 1)')

subplot(1,2,2)
set(gcf,'color','w')
hold on
grid on
plot(T4_logged(T4_period:T4_period:end),y4mENormRes);
plot(T4_logged(T4_period:T4_period:end),y4mNNormRes);
legend({'$r^1_k$','$r^2_k$'},'Interpreter','latex')
ylabel('$||z||$','Interpreter','latex')
xlabel('Time [sec]')
title('Severity Measure')
ylabel('r')
xlabel('Time [sec]')
title('Residual for Identification')
xlim([0 60])
ylim([0 6])

